Subfactors of index exactly 5

We give the classification of subfactor planar algebras at index exactly 5. All the examples arise as standard invariants of subgroup subfactors. Some of the requisite uniqueness results come from work of Izumi in preparation. The non-existence results build upon the classification of subfactor planar algebras with index less than 5, with some additional analysis of special cases.

==> code/S4S5.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    146101,       3500]
NotebookOptionsPosition[    143929,       3425]
NotebookOutlinePosition[    144268,       3440]
CellTagsIndexPosition[    144225,       3437]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4619815107488956`*^9, 3.4619815110119467`*^9}, {
   3.493050798416773*^9, 3.4930507986038713`*^9}, {3.49410371822052*^9, 
   3.494103739229041*^9}, 3.494980752218668*^9, 3.494981022680522*^9, {
   3.50766617778829*^9, 3.507666184958872*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.532120314202338*^9, 3.5328806477674227`*^9, 3.546714811595893*^9, 
   3.552838670587344*^9, 3.552838863222577*^9, 3.552935557190943*^9, 
   3.553201614074231*^9, 3.55320188089631*^9, 3.553253751452159*^9, {
   3.608640304546928*^9, 3.6086403355756607`*^9}, 3.60865326598248*^9, 
   3.608654518262052*^9, 3.6086545907652187`*^9, 3.609503290189372*^9, 
   3.609516283687851*^9, 3.60951866999361*^9, 3.6095265151365337`*^9, 
   3.6095266131302147`*^9, 3.609597969292873*^9, 3.609792465041182*^9, 
   3.610832327823634*^9, 3.6108323800814466`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.532120314202338*^9, 3.5328806477674227`*^9, 3.546714811595893*^9, 
   3.552838670587344*^9, 3.552838863222577*^9, 3.552935557190943*^9, 
   3.553201614074231*^9, 3.55320188089631*^9, 3.553253751452159*^9, {
   3.608640304546928*^9, 3.6086403355756607`*^9}, 3.60865326598248*^9, 
   3.608654518262052*^9, 3.6086545907652187`*^9, 3.609503290189372*^9, 
   3.609516283687851*^9, 3.60951866999361*^9, 3.6095265151365337`*^9, 
   3.6095266131302147`*^9, 3.609597969292873*^9, 3.609792465041182*^9, 
   3.610832327823634*^9, 3.610832380083271*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"S4S5", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.526051306228219*^9, 3.526051314587031*^9}, 
   3.526051371670349*^9, 3.5260514622733517`*^9, 3.530818617590002*^9, {
   3.5528386857790422`*^9, 3.552838723610734*^9}, {3.608652227891139*^9, 
   3.608652257345106*^9}, {3.60951626235993*^9, 3.6095162665954847`*^9}, {
   3.6095163337057877`*^9, 3.6095163339139843`*^9}, {3.6095319833596563`*^9, 
   3.609531987468039*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.010403129732205987`], 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtdhRy/bBzELA4cwlv/Rmcy8DhHi2y9a
NBo4cEXefWUZxePQwuu/PuSogUNMwH2jdj9uBytG35avTIYOdzRl1/x/zelQ
3azvs8zC0EFGdf25QDsOB1fVUqZPKYYO6xrXCukEsjnMKp+zKLnN0EGl3uCD
jQGLQwW3ikbbbEMH/liggc8ZHe4XdvU9WWTo8OT9vcBkm//2MHmd8827N//6
ZQ/T/43D1HmVwnd7mPkOfjMMZh39bA+znzMg+PQ1ho/2MPctrBPflnb5rT3M
/Vqzzvmx6b+2h/lvfYj4ByPnV/Yw/8PkPYAGvrmrD9cfdsroyMZQfbj5/+8y
cWbd0oPbv6b7dgZDvh7cfQdXLPFLENODu38Zl5tq6WVduP8Oty0P11qpC/d/
zacNAdmzdOHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QAF
PN31
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtdhRy/bBzELA4cwlv/Rmcy8DhHi2y9a
NBo4cEXefWUZxePQwuu/PuSogUNMwH2jdj9uBytG35avTIYOdzRl1/x/zelQ
3azvs8zC0EFGdf25QDsOB1fVUqZPKYYO6xrXCukEsjnMKp+zKLnN0EGl3uCD
jQGLQwW3ikbbbEMH/liggc8ZHe4XdvU9WWTo8OT9vcBkm//2MHmd8827N//6
ZQ/T/43D1HmVwnd7mPkOfjMMZh39bA+znzMg+PQ1ho/2MPctrBPflnb5rT3M
/Vqzzvmx6b+2h/lvfYj4ByPnV/Yw/8PkPYAGvrmrD9cfdsroyMZQfbj5/+8y
cWbd0oPbv6b7dgZDvh7cfQdXLPFLENODu38Zl5tq6WVduP8Oty0P11qpC/d/
zacNAdmzdOHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QAF
PN31
        "]]}, 
      LineBox[{{2.2378899999999997`, 16.219099999999997`}, {
       30.584799999999998`, 16.219099999999997`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4PDjl62D2IWBg57amUtzH/aO0SIb79o
0WjgcMra76LgE3uHFl7/9SFHDRz2vplnM+eQvYMVo2/LVyZDB4/qZn2fafYO
IGqZhaGD/KX8+OkJ9g6uqqVMn1IMHb7cvt74WcneYVb5nEXJbYZgddfu2TlU
cKtotM02dEjf/Kp461Q7h/uFXX1PFhk6ZAD5U32Q5JVyKqo47OD6f7x9feDm
KVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/wHNug5uRLdx/DufT
rj7XsoX7HyYP8tebu/pw/WGnjI5sDNWHm///LhNn1i09uP1rum9nMOTrwd13
cMUSvwQxPbj7l3G5qZZe1oX773Db8nCtlbpw/9d82hCQPUsXHj4weVj4wfTD
whdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PALqo6Lg=
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4PDjl62D2IWBg57amUtzH/aO0SIb79o
0WjgcMra76LgE3uHFl7/9SFHDRz2vplnM+eQvYMVo2/LVyZDB4/qZn2fafYO
IGqZhaGD/KX8+OkJ9g6uqqVMn1IMHb7cvt74WcneYVb5nEXJbYZgddfu2TlU
cKtotM02dEjf/Kp461Q7h/uFXX1PFhk6ZAD5U32Q5JVyKqo47OD6f7x9feDm
KVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/wHNug5uRLdx/DufT
rj7XsoX7HyYP8tebu/pw/WGnjI5sDNWHm///LhNn1i09uP1rum9nMOTrwd13
cMUSvwQxPbj7l3G5qZZe1oX773Db8nCtlbpw/9d82hCQPUsXHj4weVj4wfTD
whdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PALqo6Lg=
        "]]}, 
      LineBox[{{30.584799999999998`, 16.219099999999997`}, {58.93159999999998,
        16.219099999999997`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcdvSyfRCzMHDIP9dxiUnTzyFCfPtF
i0YDB32tlcIFcn4OLbz+60OOGjgYhhpobeX1c7Bi9G35ymTosG098/Oe774O
1c36PsssDB0YZnFIb7rj6+CqWsr0KcXQIbBEZfr9vb4Os8rnLEpuM3R4Nc9G
58JsX4cKbhWNttmGDrxVZqvtyn0d7hd29T1ZZOjAIiRivy4IIX/8qf2S+QYI
/ZteFW89K4gwX0Ysy/fzNx+4/Umxd9xOP/CBu+/21pYagQs+cPc/EpE9WXvU
B+6/C/nx7OcO+sD9D5P3ABr45q4+XH/YKaMjG0P14eb/v8vEmXVLD27/mu7b
GQz5enD3HVyxxC9BTA/u/mVcbqqll3Xh/jvctjxca6Uu3P81nzYEZM/ShYcP
TB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCNIuOH
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcdvSyfRCzMHDIP9dxiUnTzyFCfPtF
i0YDB32tlcIFcn4OLbz+60OOGjgYhhpobeX1c7Bi9G35ymTosG098/Oe774O
1c36PsssDB0YZnFIb7rj6+CqWsr0KcXQIbBEZfr9vb4Os8rnLEpuM3R4Nc9G
58JsX4cKbhWNttmGDrxVZqvtyn0d7hd29T1ZZOjAIiRivy4IIX/8qf2S+QYI
/ZteFW89K4gwX0Ysy/fzNx+4/Umxd9xOP/CBu+/21pYagQs+cPc/EpE9WXvU
B+6/C/nx7OcO+sD9D5P3ABr45q4+XH/YKaMjG0P14eb/v8vEmXVLD27/mu7b
GQz5enD3HVyxxC9BTA/u/mVcbqqll3Xh/jvctjxca6Uu3P81nzYEZM/ShYcP
TB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCNIuOH
        "]]}, 
      LineBox[{{58.93159999999998, 16.219099999999997`}, {87.27850000000001, 
       16.219099999999997`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTpjDjl62D2IWBg45YbXr1mmFOUSIb79o
0WjgcO578ONU1TCHFl7/9SFHDRyqRda5c8qGOVgx+rZ8ZTJ0uPY8S/ubYJhD
dbO+zzILQweXtZn3OlnCHFxVS5k+pRg6aCzo3KD4NdRhVvmcRclthg4vfq/8
KPUk1KGCW0WjbTaEf+liqMP9wq6+J4sMHR5xT17ZtR8hX1m1VKd5HUJ/yXWh
T5LzQ+HmT9vEU7hmYijc/mWzjyjMaAuFuy9TKafCqi4U7v5F10zef6gIhftP
wiPgj0R5KNz/MHkPoIFv7urD9YedMjqyMVQfbv7/u0ycWbf04Pav6b6dwZCv
B3ffwRVL/BLE9ODuX8blplp6WRfuv8Nty8O1VurC/V/zaUNA9ixdePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ANgU7ro=
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTpjDjl62D2IWBg45YbXr1mmFOUSIb79o
0WjgcO578ONU1TCHFl7/9SFHDRyqRda5c8qGOVgx+rZ8ZTJ0uPY8S/ubYJhD
dbO+zzILQweXtZn3OlnCHFxVS5k+pRg6aCzo3KD4NdRhVvmcRclthg4vfq/8
KPUk1KGCW0WjbTaEf+liqMP9wq6+J4sMHR5xT17ZtR8hX1m1VKd5HUJ/yXWh
T5LzQ+HmT9vEU7hmYijc/mWzjyjMaAuFuy9TKafCqi4U7v5F10zef6gIhftP
wiPgj0R5KNz/MHkPoIFv7urD9YedMjqyMVQfbv7/u0ycWbf04Pav6b6dwZCv
B3ffwRVL/BLE9ODuX8blplp6WRfuv8Nty8O1VurC/V/zaUNA9ixdePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ANgU7ro=
        "]]}, 
      LineBox[{{87.27850000000001, 16.219099999999997`}, {115.62499999999999`,
        2.0456999999999996`}}], 
      LineBox[{{87.27850000000001, 16.219099999999997`}, {115.62499999999999`,
        30.392599999999987`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6zD8yztb9NjGRxu/6zLeuEQ6yDWbrx/
1jImB4stJ8rmWcc65Kjdzyk+zuLQd+irhoNxrMNkWenGii1sDjs9eZi0NWId
zByv1DIkcThMA5q3RyrW4V/q9yeJRzgdmML4dIO4Yx1mJBRafD7P5XBHha3R
81eMw0pW/V9cldwO/0HgeYzDfU3ZNf83czu4dOc8330VIf9h+THv7Udi4Pqj
Uqzv+2+NgZt/49z34MfLY+D2H/iqEXN+TgzcfVnPf68snBIDd7/2prnv1ftj
4P6LAJnXGwP3P0z+XosTi4zmH3uY/teLg8Ptnn+3h5l/aqHrts88X+xh9ge9
vfxxxsYP9jD3bX5VvFX05mt7mPvzAtOafVY9t4f5r+nN13f9rE/tYf6fNRMI
JJ/Yw8IHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzATouBio=

       "]]}, 
     {EdgeForm[{Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6zD8yztb9NjGRxu/6zLeuEQ6yDWbrx/
1jImB4stJ8rmWcc65Kjdzyk+zuLQd+irhoNxrMNkWenGii1sDjs9eZi0NWId
zByv1DIkcThMA5q3RyrW4V/q9yeJRzgdmML4dIO4Yx1mJBRafD7P5XBHha3R
81eMw0pW/V9cldwO/0HgeYzDfU3ZNf83czu4dOc8330VIf9h+THv7Udi4Pqj
Uqzv+2+NgZt/49z34MfLY+D2H/iqEXN+TgzcfVnPf68snBIDd7/2prnv1ftj
4P6LAJnXGwP3P0z+XosTi4zmH3uY/teLg8Ptnn+3h5l/aqHrts88X+xh9ge9
vfxxxsYP9jD3bX5VvFX05mt7mPvzAtOafVY9t4f5r+nN13f9rE/tYf6fNRMI
JJ/Yw8IHJg8LP5h+WPjCzIeFP8x+WPzA3AeLP5j7YfEL8x96/KPzATouBio=

        "]]}}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6zDjQyG/MYUO4fbP+uyXjhA+AvX2jlY
bDlRNs861uEmUHzPRzuHvkNfNRyMYx089P4rxurbO+z05GHS1oh1mCTBEsaX
au8wDWjeHqlYB43TAsejJto7MIXx6QZxxzpURKwwPbvJ3uGOCluj568Yh/eX
fJM+HLd3+A8Cz2Mc/vu08Pqft3dw6c55vvsqQv7D8mPe24/EwPVHpVjf998a
Azf/xrnvwY+Xx8DtP/BVI+b8nBi4+7Ke/15ZOCUG7n7tTXPfq/fHwP0XATKv
Nwbuf5i8XdOj4xHSdnD9b4HuML9uCzd/m1zr64kzbeH2Z2p/m3432RbuvmtC
nxz7zW3h7j8rGXhLWswW7j/Z1teBPxhs4f6fMRMIftrAwwcmDws/mH5Y+MLM
h4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBJ7P6Bw==
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6zDjQyG/MYUO4fbP+uyXjhA+AvX2jlY
bDlRNs861uEmUHzPRzuHvkNfNRyMYx089P4rxurbO+z05GHS1oh1mCTBEsaX
au8wDWjeHqlYB43TAsejJto7MIXx6QZxxzpURKwwPbvJ3uGOCluj568Yh/eX
fJM+HLd3+A8Cz2Mc/vu08Pqft3dw6c55vvsqQv7D8mPe24/EwPVHpVjf998a
Azf/xrnvwY+Xx8DtP/BVI+b8nBi4+7Ke/15ZOCUG7n7tTXPfq/fHwP0XATKv
Nwbuf5i8XdOj4xHSdnD9b4HuML9uCzd/m1zr64kzbeH2Z2p/m3432RbuvmtC
nxz7zW3h7j8rGXhLWswW7j/Z1teBPxhs4f6fMRMIftrAwwcmDws/mH5Y+MLM
h4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBJ7P6Bw==
        "]]}, 
      LineBox[{{115.62499999999999`, 2.0456999999999996`}, {
       143.97199999999998`, 2.0456999999999996`}}], 
      LineBox[{{115.62499999999999`, 30.392599999999987`}, {
       143.97199999999998`, 30.392599999999987`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSH51na36bHMji4bvv8t007yUGs3Xj/
rGVMDs9+r/z4SCPJIUftfk7xcRaHsn3zpbaqJDlMlpVurNjC5vBCzZBDRz7J
wczxSi1DEoeDSdwuzzKJJId/qd+fJB7hdPDvnZ53SCDJYUZCocXn81wOendV
2Ow5khxWsur/4qrkdjgBMvB/osN9Tdk1/zdzOyQJRFh++5oIl3dMeHqh6G0i
XH9M/6Gv+54mws1fdszbnPN+Itx+Cf27Kg03E+HuW/Hxkm/Q1US4+73MOx3X
XUqE+++rBtDEi4lw/8Pk77U4scho/rGH6X+9ODjc7vl3e5j5pxYCQ4rniz3M
/qC3lz/O2PjBHua+za+Kt4refG0Pc39eYFqzz6rn9jD/Nb35+q6f9ak9zP+z
ZgKB5BN7WPjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AGEx
ASg=
       "]]}, 
     {EdgeForm[{Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSH51na36bHMji4bvv8t007yUGs3Xj/
rGVMDs9+r/z4SCPJIUftfk7xcRaHsn3zpbaqJDlMlpVurNjC5vBCzZBDRz7J
wczxSi1DEoeDSdwuzzKJJId/qd+fJB7hdPDvnZ53SCDJYUZCocXn81wOendV
2Ow5khxWsur/4qrkdjgBMvB/osN9Tdk1/zdzOyQJRFh++5oIl3dMeHqh6G0i
XH9M/6Gv+54mws1fdszbnPN+Itx+Cf27Kg03E+HuW/Hxkm/Q1US4+73MOx3X
XUqE+++rBtDEi4lw/8Pk77U4scho/rGH6X+9ODjc7vl3e5j5pxYCQ4rniz3M
/qC3lz/O2PjBHua+za+Kt4refG0Pc39eYFqzz6rn9jD/Nb35+q6f9ak9zP+z
ZgKB5BN7WPjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AGEx
ASg=
        "]]}}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHGxkM+Y0pdg6u2z7/bdOG8BeutXN4
9nvlx0caSQ43f9Zl7flo51C2b77UVpUkBw+9/4qx+vYOL9QMOXTkkxwmSbCE
8aXaO5jE7fIsk0hy0DgtcDxqor2Df+/0vEMCSQ4VEStMz26yd9C7q8Jmz5Hk
8P6Sb9KH4/YOJ0AG/k90+O/Twut/3t4hSSDC8tvXRLi8Y8LTC0VvE+H6Y/oP
fd33NBFu/rJj3uac9xPh9kvo31VpuJkId9+Kj5d8g64mwt3vZd7puO5SItx/
XzWAJl5MhPsfJm/X9Oh4hLQdXP/b5UCLrtvCzd8m1/p64kxbuP2Z2t+m3022
hbvvmtAnx35zW7j7z0oG3pIWs4X7T7b1deAPBlu4/2fMBIKfNvDwgcnDwg+m
Hxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofABOtvUF
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHGxkM+Y0pdg6u2z7/bdOG8BeutXN4
9nvlx0caSQ43f9Zl7flo51C2b77UVpUkBw+9/4qx+vYOL9QMOXTkkxwmSbCE
8aXaO5jE7fIsk0hy0DgtcDxqor2Df+/0vEMCSQ4VEStMz26yd9C7q8Jmz5Hk
8P6Sb9KH4/YOJ0AG/k90+O/Twut/3t4hSSDC8tvXRLi8Y8LTC0VvE+H6Y/oP
fd33NBFu/rJj3uac9xPh9kvo31VpuJkId9+Kj5d8g64mwt3vZd7puO5SItx/
XzWAJl5MhPsfJm/X9Oh4hLQdXP/b5UCLrtvCzd8m1/p64kxbuP2Z2t+m3022
hbvvmtAnx35zW7j7z0oG3pIWs4X7T7b1deAPBlu4/2fMBIKfNvDwgcnDwg+m
Hxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofABOtvUF
        "]]}, 
      LineBox[{{143.97199999999998`, 2.0456999999999996`}, {
       172.31899999999996`, 2.0456999999999996`}}], 
      LineBox[{{143.97199999999998`, 2.0456999999999996`}, {
       172.31899999999996`, 30.392599999999987`}}], 
      LineBox[{{143.97199999999998`, 30.392599999999987`}, {
       172.31899999999996`, 30.392599999999987`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6rD8yztb9NjGRz4dDfNXbgt1UGs3Xj/
rGVMDhuKMib+3ZzqkKN2P6f4OIuDg2ncrvPrUx0my0o3Vmxhc9g09/1yt1Wp
DmaOV2oZkjgc/lypeDlhcarDv9TvTxKPcDqIs4Tx3Z2d6jAjodDi83kuh2/B
j5dGTk51WMmq/4urktthwtsae9OuVIf7mrJr/m/mdtBqF7sp0IiQ57y+uKC3
AqFfha1x6s0ChPkFtlzXlbMQ9j9aOvvIrBSE+4DOf5uTgHC/yDr3hydiEf7b
N19K/24Mwv8w+XstTiwymn/sYfpfLw4Ot3v+3R5m/qmFrts+83yxh9kf9Pby
xxkbP9jD3Lf5VfFW0Zuv7WHuzwtMa/ZZ9dwe5r+mN1/f9bM+tYf5f9ZMIJB8
Yg8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAwDwDnQ==

       "]]}, 
     {EdgeForm[{Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6rD8yztb9NjGRz4dDfNXbgt1UGs3Xj/
rGVMDhuKMib+3ZzqkKN2P6f4OIuDg2ncrvPrUx0my0o3Vmxhc9g09/1yt1Wp
DmaOV2oZkjgc/lypeDlhcarDv9TvTxKPcDqIs4Tx3Z2d6jAjodDi83kuh2/B
j5dGTk51WMmq/4urktthwtsae9OuVIf7mrJr/m/mdtBqF7sp0IiQ57y+uKC3
AqFfha1x6s0ChPkFtlzXlbMQ9j9aOvvIrBSE+4DOf5uTgHC/yDr3hydiEf7b
N19K/24Mwv8w+XstTiwymn/sYfpfLw4Ot3v+3R5m/qmFrts+83yxh9kf9Pby
xxkbP9jD3Lf5VfFW0Zuv7WHuzwtMa/ZZ9dwe5r+mN1/f9bM+tYf5f9ZMIJB8
Yg8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAwDwDnQ==

        "]]}}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6rDjQyG/MYUOwc+3U1zF26D8BeutXPY
UJQx8e/mVIebP+uy9ny0c3Awjdt1fn2qg4fef8VYfXuHTXPfL3dbleowSYIl
jC/V3uHPlYqXExanOmicFjgeNdHeQRwofHd2qkNFxArTs5vsHb4FP14aOTnV
4f0l36QPx+0dJrytsTftSnX479PC63/e3kGrXeymQCNCnvP64oLeCoR+FbbG
qTcLEOYX2HJdV85C2P9o6ewjs1IQ7gM6/21OAsL9IuvcH56IRfhv33wp/bsx
CP/D5O2aHh2PkLaD63+7/Ji3+XVbuPnb5FpfT5xpC7c/U/vb9LvJtnD3XRP6
5Nhvbgt3/1nJwFvSYrZw/8m2vg78wWAL9/+MmUDw0wYePjB5WPjB9MPCF2Y+
LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8ArcH3eg==
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6rDjQyG/MYUOwc+3U1zF26D8BeutXPY
UJQx8e/mVIebP+uy9ny0c3Awjdt1fn2qg4fef8VYfXuHTXPfL3dbleowSYIl
jC/V3uHPlYqXExanOmicFjgeNdHeQRwofHd2qkNFxArTs5vsHb4FP14aOTnV
4f0l36QPx+0dJrytsTftSnX479PC63/e3kGrXeymQCNCnvP64oLeCoR+FbbG
qTcLEOYX2HJdV85C2P9o6ewjs1IQ7gM6/21OAsL9IuvcH56IRfhv33wp/bsx
CP/D5O2aHh2PkLaD63+7/Ji3+XVbuPnb5FpfT5xpC7c/U/vb9LvJtnD3XRP6
5Nhvbgt3/1nJwFvSYrZw/8m2vg78wWAL9/+MmUDw0wYePjB5WPjB9MPCF2Y+
LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8ArcH3eg==
        "]]}, 
      LineBox[{{172.31899999999996`, 2.0456999999999996`}, {
       200.66599999999997`, 16.219099999999997`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOO3rZPohZGDg4dec83+2Y6RAhvv2i
RaOBw6ICWy5x+0yHFl7/9SFHDRzKX6oZvrDKdLBi9G35ymTo8KbG3jTONNOh
ulnfZ5mFoQPYPL1MB1fVUqZPKYYOiQIRll/UMh1mlc9ZlNxm6LBdrvV1oVym
QwW3ikbbbEOHyBTr+/6imQ73C7v6niwydHgVuENOmwchH2655cQyZoR+Xt1N
cz/+zoCbD7Le6msG3H6h5gOn1r/PgLvPluv64obXGXD35zz/vfL2iwy4//iA
5r1/ngH3P0zeA2jgm7v6cP1hp4yObAzVh5v//y4TZ9YtPbj9a7pvZzDk68Hd
d3DFEr8EMT24+5dxuamWXtaF++9w2/JwrZW6cP/XfNoQkD1LFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwCOZueZ
       "]]}, 
     {Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOO3rZPohZGDg4dec83+2Y6RAhvv2i
RaOBw6ICWy5x+0yHFl7/9SFHDRzKX6oZvrDKdLBi9G35ymTo8KbG3jTONNOh
ulnfZ5mFoQPYPL1MB1fVUqZPKYYOiQIRll/UMh1mlc9ZlNxm6LBdrvV1oVym
QwW3ikbbbEOHyBTr+/6imQ73C7v6niwydHgVuENOmwchH2655cQyZoR+Xt1N
cz/+zoCbD7Le6msG3H6h5gOn1r/PgLvPluv64obXGXD35zz/vfL2iwy4//iA
5r1/ngH3P0zeA2jgm7v6cP1hp4yObAzVh5v//y4TZ9YtPbj9a7pvZzDk68Hd
d3DFEr8EMT24+5dxuamWXtaF++9w2/JwrZW6cP/XfNoQkD1LFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwCOZueZ
        "]]}, 
      LineBox[{{200.66599999999997`, 16.219099999999997`}, {
       229.01199999999994`, 16.219099999999997`}}]}, 
     {Thickness[0.004145647198284086], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHHb1sH8QsDBym5wk1XzuT4xAhvv2i
RaOBwzFv807DUzkOLbz+60OOGjh8uOSbxHQsx8GK0bflK5OhQ5vYzXPlB3Ic
qpv1fZZZGDqAzDuwM8fBVbWU6VOKocMqmagU7k05DrPK5yxKbjN0EGMJ42tf
meNQwa2i0Tbb0GHFR6CBC3Ic7hd29T1ZZOgAtM7RYTpCfqHrts97+xD6ry0u
sOVqR5gPtP57cAPC/u6c579PViHcl/D0gtLsMoT7D5xa6PqtGOG/6yDzihH+
h8l7AA18c1cfrj/slNGRjaH6cPP/32XizLqlB7d/TfftDIZ8Pbj7Dq5Y4pcg
pgd3/zIuN9XSy7pw/x1uWx6utVIX7v+aTxsCsmfpwsMHJg8LP5h+WPjCzIeF
P8x+WPzA3AeLP5j7YfEL8x96/KPzAXSB8LY=
       "]]}, 
     {EdgeForm[{Thickness[0.004145647198284086], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHHb1sH8QsDBym5wk1XzuT4xAhvv2i
RaOBwzFv807DUzkOLbz+60OOGjh8uOSbxHQsx8GK0bflK5OhQ5vYzXPlB3Ic
qpv1fZZZGDqAzDuwM8fBVbWU6VOKocMqmagU7k05DrPK5yxKbjN0EGMJ42tf
meNQwa2i0Tbb0GHFR6CBC3Ic7hd29T1ZZOgAtM7RYTpCfqHrts97+xD6ry0u
sOVqR5gPtP57cAPC/u6c579PViHcl/D0gtLsMoT7D5xa6PqtGOG/6yDzihH+
h8l7AA18c1cfrj/slNGRjaH6cPP/32XizLqlB7d/TfftDIZ8Pbj7Dq5Y4pcg
pgd3/zIuN9XSy7pw/x1uWx6utVIX7v+aTxsCsmfpwsMHJg8LP5h+WPjCzIeF
P8x+WPzA3AeLP5j7YfEL8x96/KPzAXSB8LY=
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.008291398427865495], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.2378899999999997`, 16.219099999999997`}, {
       2.2378899999999997`, 25.668000000000003`}}], 
      LineBox[{{58.93159999999998, 16.219099999999997`}, {58.93159999999998, 
       25.668000000000003`}}], 
      LineBox[{{115.62499999999999`, 2.0456999999999996`}, {
       115.62499999999999`, 11.494500000000002`}}], 
      LineBox[{{115.62499999999999`, 30.392599999999987`}, {
       115.62499999999999`, 39.841}}], 
      LineBox[{{172.31899999999996`, 2.0456999999999996`}, {
       172.31899999999996`, 11.494500000000002`}}], 
      LineBox[{{172.31899999999996`, 30.392599999999987`}, {
       172.31899999999996`, 39.841}}], 
      LineBox[{{229.01199999999994`, 16.219099999999997`}, {
       229.01199999999994`, 25.668000000000003`}}]}},
    AspectRatio->Automatic,
    ImageSize->{231., 40.},
    PlotRange->{{0., 231.}, {0., 40.}}], ",", 
   GraphicsBox[
    {Thickness[0.011121413488021757`], 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvUZIhy/djtehwzHh6YVH+g5hLP+jM5l5HW5++OLV
aWXgwBV595VlFI9DkOfchmV1Bg4xAfeN2v24HWrtTeO89hg43NGUXfP/NafD
8hceev8/GjjIqK4/F2jH4SAblWLtL2fosK5xrZBOIJuD1krhC0fsDR1U6g0+
2BiwOMi8fmT2KsTQgT8WaOBzRgegcbs8Ywwdnry/F5hs898eJq9zvnn35l+/
7GH6v3GYOq9S+G4PM9/Bb4bBrKOf7WH2cwYEn77G8NEe5r6FdeLb0i6/tYe5
X2vWOT82/df2MP+tDxH/YOT8yh7mf5h8O5A/IUAfrr9DPvld1Ak9uPlrtyXV
S/rqwe2XeBQhvv2hLtx9b2rsTeU6deHu900SiLB004X7Lyb36L9P0rpw/9tW
Rqww5dWFhw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDALQX
48s=
        "]]}, 
      LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
       30.584799999999998`, 15.942999999999998`}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/SH5TKw3g4NDh2PC0wuP9B321MpamP+0d7j54YtX
p5WBwylrv4uCT+wdgjznNiyrM3DY+2aezZxD9g619qZxXnsMHDyqm/V9ptk7
LH/hoff/o4GD/KX8+OkJ9g6yUSnW/nKGDl9uX2/8rGTvoLVS+MIRe0MHkPJr
9+wcZF4/MnsVYuiQvvlV8dapdg5A43Z5xhg6ZAD5U32Q5JVyKqo47OD6f7x9
feDmKVu4+euYn/doTLWF2y8ReEv6ToYt3H0nDjutzXS3hbs/AEi7GdnC/edw
Pu3qcy1buP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw
972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY+MH0
w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwBpku6O
        "]]}, 
      LineBox[{{30.584799999999998`, 15.942999999999998`}, {58.93159999999998,
        15.942999999999998`}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvf7hy6mbdPwcOhwTnl54pO+Qf67jEpOmn8PND1+8
Oq0MHPS1VgoXyPk5BHnObVhWZ+BgGGqgtZXXz6HW3jTOa4+Bw7b1zM97vvs6
LH/hoff/o4EDwywO6U13fB1ko1Ks/eUMHQJLVKbf3+vrADTmwhF7Q4dX82x0
Lsz2dZB5/cjsVYihA2+V2Wq7cl8HoHG7PGMMHViEROzXBSHkjz+1XzLfAKF/
06virWcFEebLiGX5fv7mA7c/KfaO2+kHPnD33d7aUiNwwQfu/kcisidrj/rA
/XchP5793EEfuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2
h7pw972psTeV69SFu983SSDC0k0X7r+Y3KP/Pknrwv1vWxmxwpRXFx4+MHlY
+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwA8DOld
        "]]}, 
      LineBox[{{58.93159999999998, 15.942999999999998`}, {87.27850000000001, 
       15.942999999999998`}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/eGLV2SbTphDh2PC0wuP9B1ywmrXrdMKc7gJlOi0
MnA49z34capqmEOQ59yGZXUGDtUi69w5ZcMcau1N47z2GDhce56l/U0wzGH5
Cw+9/x8NHFzWZt7rZAlzkI1KsfaXM3TQWNC5QfFrqIPWSuELR+wNHV78XvlR
6kmog8zrR2avQiD8SxdDHYDG7fKMMXR4xD15Zdd+hHxl1VKd5nUI/SXXhT5J
zg+Fmz9tE0/hmomhcPuXzT6iMKMtFO6+TKWcCqu6ULj7F10zef+hIhTuPwmP
gD8S5aFw/8Pk24H8CQH6cP0d8snvok7owc1fuy2pXtJXD26/xKMI8e0PdeHu
e1NjbyrXqQt3v2+SQISlmy7cfzG5R/99ktaF+9+2MmKFKa8uPHxg8rDwg+mH
hS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIb+9JA=
        "]]}, 
      LineBox[{{87.27850000000001, 15.942999999999998`}, {115.62499999999999`,
        8.856250000000001}}], 
      LineBox[{{87.27850000000001, 15.942999999999998`}, {115.62499999999999`,
        23.0297}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDehoQbFN0uP2zLuuFQ6xDU0Xs/hUe
Sg4WW06UzbOOdeCJ+yL65IKSQ9+hrxoOxrEO0Zf3PNbxUXbY6cnDpK0R63B0
isei6duVHaYBzdsjFeswP07ztIWAigNTGJ9uEHesg93bD9dVglUc7qiwNXr+
inH4+cfAqaBWxeE/CDyPcVDxqm7W71FxcOnOeb77KkL+w/Jj3tuPxMD1R6VY
3/ffGgM3/8a578GPl8fA7T/wVSPm/JwYuPuynv9eWTglBu5+7U1z36v3x8D9
FwEyrzcG7n+YvMfDKhE1FUW4/kcOHmIfZivAzVczk7++TkEBbr/QkwUtM7Pk
4e775hXZlrFTDu7++0ycXfON5eD+25QbmCZ8Xxbu/5C3lz/OOCgLDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAGV58rM=
       "]]}, 
     {EdgeForm[{Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6xDehoQbFN0uP2zLuuFQ6xDU0Xs/hUe
Sg4WW06UzbOOdeCJ+yL65IKSQ9+hrxoOxrEO0Zf3PNbxUXbY6cnDpK0R63B0
isei6duVHaYBzdsjFeswP07ztIWAigNTGJ9uEHesg93bD9dVglUc7qiwNXr+
inH4+cfAqaBWxeE/CDyPcVDxqm7W71FxcOnOeb77KkL+w/Jj3tuPxMD1R6VY
3/ffGgM3/8a578GPl8fA7T/wVSPm/JwYuPuynv9eWTglBu5+7U1z36v3x8D9
FwEyrzcG7n+YvMfDKhE1FUW4/kcOHmIfZivAzVczk7++TkEBbr/QkwUtM7Pk
4e775hXZlrFTDu7++0ycXfON5eD+25QbmCZ8Xxbu/5C3lz/OOCgLDx+YPCz8
YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAGV58rM=
        "]]}}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6zDpw0B2bPYzR1u/6zLeuEQ68BbuKZ7
d4C5g8WWE2XzrGMd1m9Lqr85xdyh79BXDQfjWIcjTmsz6y6ZO+z05GHS1oh1
sLh2NNeEw8JhGtC8PVKxDj8Mn61rNbFwYArj0w3ijnV4L+YR8CfUwuGOCluj
568YBy431VKlbAuH/yDwPMbBuGG7Q1ORhYNLd87z3VcR8h+WH/PefiQGrj8q
xfq+/9YYuPk3zn0Pfrw8Bm7/ga8aMefnxMDdl/X898rCKTFw92tvmvtevT8G
7r8IkHm9MXD/w+Svf/jiVbnPDK7fdLVdeHSVGdx8BfkvOdtszOD2r+m+ncHA
bgZ332v93errb5nC3f/FK7LNYqcp3H+3pGsShZaYwv2/4eHLqZvmmMLDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wHrKvfd
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPT1PqPmAU6zDpw0B2bPYzR1u/6zLeuEQ68BbuKZ7
d4C5g8WWE2XzrGMd1m9Lqr85xdyh79BXDQfjWIcjTmsz6y6ZO+z05GHS1oh1
sLh2NNeEw8JhGtC8PVKxDj8Mn61rNbFwYArj0w3ijnV4L+YR8CfUwuGOCluj
568YBy431VKlbAuH/yDwPMbBuGG7Q1ORhYNLd87z3VcR8h+WH/PefiQGrj8q
xfq+/9YYuPk3zn0Pfrw8Bm7/ga8aMefnxMDdl/X898rCKTFw92tvmvtevT8G
7r8IkHm9MXD/w+Svf/jiVbnPDK7fdLVdeHSVGdx8BfkvOdtszOD2r+m+ncHA
bgZ332v93errb5nC3f/FK7LNYqcp3H+3pGsShZaYwv2/4eHLqZvmmMLDByYP
Cz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wHrKvfd
        "]]}, 
      LineBox[{{115.62499999999999`, 23.0297}, {143.97199999999998`, 
       8.856250000000001}}], 
      LineBox[{{115.62499999999999`, 23.0297}, {143.97199999999998`, 
       23.0297}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSH9DQg2Kbo4Lrt89827SSHporY/Ss8
lBye/V758ZFGkgNP3BfRJxeUHMr2zZfaqpLkEH15z2MdH2WHF2qGHDrySQ5H
p3gsmr5d2cEkbpdnmUSSw/w4zdMWAioO/r3T8w4JJDnYvf1wXSVYxUHvrgqb
PUeSw88/Bk4FtSoOJ0AG/k90UPGqbtbvUXFIEoiw/PY1ES7vmPD0QtHbRLj+
mP5DX/c9TYSbv+yYtznn/US4/RL6d1UabibC3bfi4yXfoKuJcPd7mXc6rruU
CPffVw2giRcT4f6HyXs8rBJRU1GE63/k4CH2YbYC3Hw1M/nr6xQU4PYLPVnQ
MjNLHu6+b16RbRk75eDuv8/E2TXfWA7uv025gWnC92Xh/g95e/njjIOy8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AIx87bE=
       "]]}, 
     {EdgeForm[{Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSH9DQg2Kbo4Lrt89827SSHporY/Ss8
lBye/V758ZFGkgNP3BfRJxeUHMr2zZfaqpLkEH15z2MdH2WHF2qGHDrySQ5H
p3gsmr5d2cEkbpdnmUSSw/w4zdMWAioO/r3T8w4JJDnYvf1wXSVYxUHvrgqb
PUeSw88/Bk4FtSoOJ0AG/k90UPGqbtbvUXFIEoiw/PY1ES7vmPD0QtHbRLj+
mP5DX/c9TYSbv+yYtznn/US4/RL6d1UabibC3bfi4yXfoKuJcPd7mXc6rruU
CPffVw2giRcT4f6HyXs8rBJRU1GE63/k4CH2YbYC3Hw1M/nr6xQU4PYLPVnQ
MjNLHu6+b16RbRk75eDuv8/E2TXfWA7uv025gWnC92Xh/g95e/njjIOy8PCB
ycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AIx87bE=
        "]]}}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHTxsCsmexmzu4bvv8t007yYG3cE33
7gBzh2e/V358pJHksH5bUv3NKeYOZfvmS21VSXI44rQ2s+6SucMLNUMOHfkk
B4trR3NNOCwcTOJ2eZZJJDn8MHy2rtXEwsG/d3reIYEkh/diHgF/Qi0c9O6q
sNlzJDlwuamWKmVbOJwAGfg/0cG4YbtDU5GFQ5JAhOW3r4lweceEpxeK3ibC
9cf0H/q672ki3Pxlx7zNOe8nwu2X0L+r0nAzEe6+FR8v+QZdTYS738u803Hd
pUS4/75qAE28mAj3P0z++ocvXpX7zOD6TVfbhUdXmcHNV5D/krPNxgxu/5ru
2xkM7GZw973W362+/pYp3P1fvCLbLHaawv13S7omUWiJKdz/Gx6+nLppjik8
fGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AEjzy2w==
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPfuIwoYinSSHTxsCsmexmzu4bvv8t007yYG3cE33
7gBzh2e/V358pJHksH5bUv3NKeYOZfvmS21VSXI44rQ2s+6SucMLNUMOHfkk
B4trR3NNOCwcTOJ2eZZJJDn8MHy2rtXEwsG/d3reIYEkh/diHgF/Qi0c9O6q
sNlzJDlwuamWKmVbOJwAGfg/0cG4YbtDU5GFQ5JAhOW3r4lweceEpxeK3ibC
9cf0H/q672ki3Pxlx7zNOe8nwu2X0L+r0nAzEe6+FR8v+QZdTYS738u803Hd
pUS4/75qAE28mAj3P0z++ocvXpX7zOD6TVfbhUdXmcHNV5D/krPNxgxu/5ru
2xkM7GZw973W362+/pYp3P1fvCLbLHaawv13S7omUWiJKdz/Gx6+nLppjik8
fGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/Oh8AEjzy2w==
        "]]}, 
      LineBox[{{143.97199999999998`, 8.856250000000001}, {172.31899999999996`,
        1.7695299999999996`}}], 
      LineBox[{{143.97199999999998`, 8.856250000000001}, {172.31899999999996`,
        15.942999999999998`}}], 
      LineBox[{{143.97199999999998`, 23.0297}, {172.31899999999996`, 
       30.1164}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
       "]]}, 
     {EdgeForm[{Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDwfKSDf/8/9jz6W6au3BbqsOZUqlM
zkIGhw1FGRP/bk51CKuY3v1jIpODg2ncrvPrUx2OSM90l6tncdg09/1yt1Wp
Dq0K7KpndNgc/lypeDlhcaoDm/vJ1cH97A7iLGF8d2enOmzzP57MNpvD4Vvw
46WRk1MdmH6/uGLqwukw4W2NvWlXqkM4p1i7cT2ng1a72E2BRoQ85/XFBb0V
CP0qbI1TbxYgzC+w5bqunIWw/9HS2UdmpSDcB3T+25wEhPtF1rk/PBGL8N++
+VL6d2MQ/ofJv1qqyfRn73d7mH4RBa40n5rP9jDzO2qZNNpc3tvD7F8R+qU9
re+FPcx95lIHoh+wPLaHuf+cZYWaydq79jD/XYirtSlJuWEP8/8NN5ubZ3uu
2cPCByYPCz+Yflj4wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wEtu/cP
        "]]}}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
       "]]}, 
     {EdgeForm[{Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6pDh2PC0wuP9B34dDfNXbgt1eHmhy9e
nVYGDhuKMib+3ZzqEOQ5t2FZnYGDg2ncrvPrUx1q7U3jvPYYOGya+36526pU
h+UvPPT+fzRw+HOl4uWExakOslEp1v5yhg7iLGF8d2enOmitFL5wxN7Q4Vvw
46WRk1MdZF4/MnsVYugw4W2NvWlXqgPQuF2eMYYOWu1iNwUaEfKc1xcX9FYg
9KuwNU69WYAwv8CW67pyFsL+R0tnH5mVgnAf0PlvcxIQ7hdZ5/7wRCzCf/vm
S+nfjUH4HybfDuRPCNCH6++QT34XdUIPbv7abUn1kr56cPslHkWIb3+oC3ff
G6C35Dp14e73TRKIsHTThfsvJvfov0/SunD/21ZGrDDl1YWHD0weFn4w/bDw
hZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMANxHyiw==
        "]]}}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQnWJ93793e6qDguPH5DOydg58upvmLtyW6mDF6Nvy
Ns3OYUNRxsS/m1MdbrsxV3CvtnNwMI3bdX59qsOHS75JG17YOWya+36526pU
hzQQkLN3+HOl4uWExakO6ofalm/3sncQZwnjuzs71UF++QsPvRx7h2/Bj5dG
Tgaaf+1obkijvcOEtzX2pl2pDikCEZZbOuwdtNrFbgo0IuQ5ry8u6K1A6Fdh
a5x6swBhfoEt13XlLIT9j5bOPjIrBeE+oPPf5iQg3C+yzv3hiViE//bNl9K/
G4PwP0yetXGq8+ortnD9yaBwmmALN99v/ZTUF0G2cPtvSNckGsnawt0nfiBa
4eEHG7j7FW7/rMs6bwP3H9samSiXXTZw/98p7Op7sskGHj4weVj4wfTDwhdm
Piz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAHeJ8Wc=
        "]]}, 
      LineBox[{{172.31899999999996`, 15.942999999999998`}, {
       200.66599999999997`, 15.942999999999998`}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOHY4JTy880ndw6s55vtsx0+Hmhy9e
nVYGDosKbLnE7TMdgjznNiyrM3Aof6lm+MIq06HW3jTOa4+Bw5saIMM002H5
Cw+9/x8NHMDm6WU6yEalWPvLGTokCkRYflHLdNBaKXzhiL2hw3a51teFcpkO
Mq8fmb0KMXSITLG+7y+a6QA0ZZdnjKHDq8Adcto8CPlwyy0nljEj9PPqbpr7
8XcG3HyQ9VZfM+D2CzUfOLX+fQbcfbZc1xc3vM6Auz/n+e+Vt19kwP3HBzTv
/fMMuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw94HC
Ra5TF+5+3yRgQLjpwv0Xk3v03ydpXbj/bSsjVpjy6sLDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wE9UO1v
       "]]}, 
     {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrbNp7vvlTpkOHY4JTy880ndw6s55vtsx0+Hmhy9e
nVYGDosKbLnE7TMdgjznNiyrM3Aof6lm+MIq06HW3jTOa4+Bw5saIMM002H5
Cw+9/x8NHMDm6WU6yEalWPvLGTokCkRYflHLdNBaKXzhiL2hw3a51teFcpkO
Mq8fmb0KMXSITLG+7y+a6QA0ZZdnjKHDq8Adcto8CPlwyy0nljEj9PPqbpr7
8XcG3HyQ9VZfM+D2CzUfOLX+fQbcfbZc1xc3vM6Auz/n+e+Vt19kwP3HBzTv
/fMMuP9h8u1A/oQAfbj+Dvnkd1En9ODmr92WVC/pqwe3X+JRhPj2h7pw94HC
Ra5TF+5+3yRgQLjpwv0Xk3v03ydpXbj/bSsjVpjy6sLDByYPCz+Yflj4wsyH
hT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wE9UO1v
        "]]}, 
      LineBox[{{200.66599999999997`, 15.942999999999998`}, {
       229.01199999999994`, 15.942999999999998`}}]}, 
     {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHDseEpxce6TtMzxNqvnYmx+Hmhy9e
nVYGDse8zTsNT+U4BHnObVhWZ+Dw4ZJvEtOxHIdae9M4rz0GDm1iN8+VH8hx
WP7CQ+//RwMHkHkHduY4yEalWPvLGTqskolK4d6U46C1UvjCEXtDBzGWML72
lTkOMq8fmb0KMXRY8RFo4IIcB6BxuzxjDB2A1jk6TEfIL3Td9nlvH0L/tcUF
tlztCPOB1n8PbkDY353z/PfJKoT7gL5Sml2GcP+BUwtdvxUj/HcdZF4xwv8w
+XYgf0KAPlx/h3zyu6gTenDz125Lqpf01YPbL/EoQnz7Q124+97U2JvKderC
3e+bJBBh6aYL919M7tF/n6R14f63rYxYYcqrCw8fmDws/GD6YeELMx8W/jD7
YfEDcx8s/mDuh8UvzH/o8Y/OBwAja/aM
       "]]}, 
     {EdgeForm[{Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/VUjpv/Q2RyHDseEpxce6TtMzxNqvnYmx+Hmhy9e
nVYGDse8zTsNT+U4BHnObVhWZ+Dw4ZJvEtOxHIdae9M4rz0GDm1iN8+VH8hx
WP7CQ+//RwMHkHkHduY4yEalWPvLGTqskolK4d6U46C1UvjCEXtDBzGWML72
lTkOMq8fmb0KMXRY8RFo4IIcB6BxuzxjDB2A1jk6TEfIL3Td9nlvH0L/tcUF
tlztCPOB1n8PbkDY353z/PfJKoT7gL5Sml2GcP+BUwtdvxUj/HcdZF4xwv8w
+XYgf0KAPlx/h3zyu6gTenDz125Lqpf01YPbL/EoQnz7Q124+97U2JvKderC
3e+bJBBh6aYL919M7tF/n6R14f63rYxYYcqrCw8fmDws/GD6YeELMx8W/jD7
YfEDcx8s/mDuh8UvzH/o8Y/OBwAja/aM
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.008863877764088222], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{2.2378899999999997`, 15.942999999999998`}, {
       2.2378899999999997`, 20.667599999999997`}}], 
      LineBox[{{58.93159999999998, 15.942999999999998`}, {58.93159999999998, 
       20.667599999999997`}}], 
      LineBox[{{115.62499999999999`, 8.856250000000001}, {115.62499999999999`,
        13.580899999999998`}}], 
      LineBox[{{115.62499999999999`, 23.0297}, {115.62499999999999`, 
       27.754299999999997`}}], 
      LineBox[{{172.31899999999996`, 1.7695299999999996`}, {
       172.31899999999996`, 6.494140000000001}}], 
      LineBox[{{172.31899999999996`, 15.942999999999998`}, {
       172.31899999999996`, 20.667599999999997`}}], 
      LineBox[{{172.31899999999996`, 30.1164}, {172.31899999999996`, 
       34.841}}], 
      LineBox[{{229.01199999999994`, 15.942999999999998`}, {
       229.01199999999994`, 20.667599999999997`}}]}},
    AspectRatio->Automatic,
    ImageSize->{231., 35.},
    PlotRange->{{0., 231.}, {0., 35.}}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.526051315119205*^9, 3.5260513725522118`*^9, 3.526051463564722*^9, 
   3.5260520772114887`*^9, 3.5308186181688633`*^9, 3.530818709228712*^9, 
   3.530819650975767*^9, 3.530892208024004*^9, 3.531597805992619*^9, 
   3.5321203243173656`*^9, 3.5322936796661987`*^9, 3.5322951316858063`*^9, 
   3.532370299203477*^9, 3.532880649195266*^9, 3.546714816103209*^9, {
   3.5528387180859118`*^9, 3.552838724551257*^9}, 3.552838866608602*^9, 
   3.552935562853025*^9, 3.5532016679367237`*^9, 3.553201885235917*^9, 
   3.553253758356887*^9, 3.6086403466098213`*^9, {3.608652258027905*^9, 
   3.608652270869233*^9}, 3.608653269560878*^9, 3.608654522077203*^9, 
   3.608654594075094*^9, 3.609243332773019*^9, 3.609503296793213*^9, {
   3.6095162707627277`*^9, 3.609516287192029*^9}, {3.609516335172904*^9, 
   3.609516357832796*^9}, 3.6095187644381037`*^9, 3.609526522510812*^9, 
   3.609526616400895*^9, 3.60953198880746*^9, 3.610832384867734*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NumberFieldGenerator", "[", "S4S5", "]"}], "=", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3136", "-", 
       RowBox[{"5568", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"1184", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["#1", "6"]}], "+", 
       SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RedefineLopsidedDimension", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.609532492179264*^9, 3.609532564522797*^9}}],

Cell[BoxData[
 RowBox[{"ClearConnection", "[", "S4S5", "]"}]], "Input",
 CellChangeTimes->{{3.525531164448799*^9, 3.525531167199874*^9}, 
   3.554045097116787*^9, 3.555078601202908*^9, {3.556479600144102*^9, 
   3.556479601414152*^9}, {3.561322936209012*^9, 3.561322936572619*^9}, {
   3.609532315586458*^9, 3.609532320688957*^9}}],

Cell[BoxData[
 RowBox[{"SolveConnectionNormEquations", "[", 
  RowBox[{"S4S5", ",", "False", ",", " ", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.524841139239457*^9, 3.524841146946451*^9}, {
   3.525012924560328*^9, 3.525012924759849*^9}, 3.5540450976842422`*^9, 
   3.555078601353237*^9, 3.556479611776886*^9, 3.561322952410688*^9, 
   3.609532324533679*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ConnectionPhaseEquations", "[", 
   RowBox[{"S4S5", ",", "False", ",", "False"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.524841170049809*^9, 3.524841183801252*^9}, {
   3.525012934709333*^9, 3.525012934924115*^9}, 3.525529477298422*^9, 
   3.554045098077965*^9, 3.555078601503169*^9, 3.556479612206636*^9, 
   3.561322952798938*^9, 3.6095323262143383`*^9}],

Cell[BoxData[
 RowBox[{"SolveConnectionPhaseEquations", "[", 
  RowBox[{"S4S5", ",", "False", ",", "False"}], "]"}]], "Input",
 CellChangeTimes->{{3.524842326976842*^9, 3.5248423337985783`*^9}, {
   3.52501294595607*^9, 3.525012946139653*^9}, 3.554045098461781*^9, 
   3.5550786016539927`*^9, 3.5564796125726633`*^9, 3.561322953086688*^9, 
   3.6095323277788143`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{
    RowBox[{"ConnectionEquations", "[", 
     RowBox[{"S4S5", ",", "False", ",", "False"}], "]"}], ",", 
    RowBox[{"K", "[", 
     RowBox[{"\"\<r2\>\"", ",", "__"}], "]"}], ",", "\[Infinity]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.525618697194886*^9, 3.525618738708473*^9}, 
   3.53608181768222*^9, 3.554045098880405*^9, 3.5550786018041286`*^9, 
   3.556479612968398*^9, 3.56132295336902*^9, 3.6095323304322367`*^9}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.52561870369738*^9, 3.525618739144158*^9}, 
   3.52562067811541*^9, {3.525621044147534*^9, 3.5256210555531597`*^9}, 
   3.525621189096883*^9, 3.5265727671293592`*^9, 3.5265731154264383`*^9, 
   3.554044512095181*^9, 3.554045124999275*^9, 3.554811052550633*^9, 
   3.554812620849639*^9, 3.555078649847344*^9, 3.55579254034063*^9, 
   3.5560395411878843`*^9, 3.556221110202919*^9, 3.5562227494252777`*^9, 
   3.556224658725765*^9, 3.556224937052347*^9, 3.556479672867667*^9, 
   3.556479772129713*^9, 3.561142389663177*^9, 3.561323019944631*^9, 
   3.5614055182388887`*^9, 3.6095323309533443`*^9, 3.610832394037169*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{"ConnectionNormConditions", "[", 
   RowBox[{"S4S5", ",", "False", ",", "False"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.525618831757338*^9, 3.525618845429123*^9}, 
   3.554045099304121*^9, 3.555078601954855*^9, 3.5564796133518343`*^9, 
   3.561322953680511*^9, 3.609532332669985*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas`Connections`Private`a", "\[Equal]", "1"}], "&&", 
  RowBox[{"FusionAtlas`Connections`Private`q", "\[Equal]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["5"]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.525618837841897*^9, 3.525618846054438*^9}, 
   3.525620686014393*^9, 3.525621061597962*^9, 3.525621190032777*^9, 
   3.526572767164394*^9, 3.52657311547473*^9, 3.5540445123387938`*^9, 
   3.554045126014539*^9, 3.554811052728558*^9, 3.554812621033449*^9, 
   3.5550786501403112`*^9, 3.5557925405919*^9, 3.556039541358335*^9, 
   3.556221110428687*^9, 3.556222749591258*^9, 3.55622465892651*^9, 
   3.556224937256659*^9, 3.556479673070621*^9, 3.55647977241475*^9, 
   3.561142390447171*^9, 3.561323020120903*^9, 3.561405518431122*^9, 
   3.609532333006123*^9, 3.6108323941623173`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"normsAndArgs", "=", 
   RowBox[{"ConnectionTrianglesNormsAndArgs", "[", "S4S5", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.524928291950532*^9, 3.52492830388558*^9}, {
   3.525013009794341*^9, 3.525013010002042*^9}, 3.554045101843625*^9, 
   3.5550786021050663`*^9, 3.5564796137388153`*^9, 3.561322954004738*^9, 
   3.609532336483036*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"phaseSolutions", "=", 
  RowBox[{"PhaseSolver", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{"LawOfCosinesAlternatives", "/@", "normsAndArgs"}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52492830546059*^9, 3.5249283236446877`*^9}, {
  3.524928354909009*^9, 3.5249283618676*^9}, {3.525014689631694*^9, 
  3.525014691468829*^9}, {3.525016335863706*^9, 3.52501633626315*^9}, {
  3.525016430231215*^9, 3.5250164489976673`*^9}, {3.525097443906115*^9, 
  3.5250974461137953`*^9}, {3.5250976731230516`*^9, 3.525097676434349*^9}, {
  3.5254469483412247`*^9, 3.525446948922709*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], "2"], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"K", "[", 
           RowBox[{"\<\"\[Theta]\"\>", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
              ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}],
              "}"}], ",", 
            RowBox[{"{", 
             
             RowBox[{"\<\"\
bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>", 
              ",", "\<\"\
bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>"}], "}"}]}], 
           "]"}], "2"], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}]}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "8", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "8", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "8", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "8", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "8", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "8", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "8", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}], " ", 
        RowBox[{"K", "[", 
         RowBox[{"\<\"\[Theta]\"\>", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "1", ",", "8", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}], ",", "1", 
            ",", 
            RowBox[{"Vertex", "[", 
             RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", "1"}], 
           "}"}], ",", 
          RowBox[{"{", 
           
           RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"K", "[", 
      RowBox[{"\<\"\[Theta]\"\>", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
         RowBox[{"Vertex", "[", 
          RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\>\
", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\>\
"}], "}"}]}], "]"}], "\[Rule]", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}], " ", 
         RowBox[{"K", "[", 
          RowBox[{"\<\"\[Theta]\"\>", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", 
             ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", "1"}], 
            "}"}], ",", 
           RowBox[{"{", 
            
            RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\
\"\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\
\"\>"}], "}"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"K", "[", 
        RowBox[{"\<\"\[Theta]\"\>", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}], ",", "1", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", "1"}], 
          "}"}], ",", 
         RowBox[{"{", 
          
          RowBox[{"\<\"bwd1v1v1v1p1v1x0p0x1v1x0p1x1v1x0v1duals1v1v1x2v1x2v1\"\
\>", ",", "\<\"bwd1v1v1v1p1v0x1p0x1v1x0p1x0p0x1v0x1x0v1duals1v1v1x2v1x2x3v1\"\
\>"}], "}"}]}], "]"}]}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.554044516876268*^9, 3.5540451340928383`*^9, 
  3.554811057336493*^9, 3.5548126224535103`*^9, 3.555078652000626*^9, 
  3.555792541826262*^9, 3.556039543081977*^9, 3.556221111764423*^9, 
  3.5562227508528347`*^9, 3.556224660380447*^9, 3.556224938635391*^9, 
  3.556479676049333*^9, 3.556479774399151*^9, 3.56114239405504*^9, 
  3.5613230212611*^9, 3.561405519673255*^9, 3.609532338975848*^9, 
  3.6108323944444942`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.525621078631419*^9, 3.525621080043285*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.525621080468646*^9, 3.5256211947912283`*^9, 
  3.5265727695498734`*^9, 3.52657311771802*^9, 3.55404451867066*^9, 
  3.554045135532744*^9, 3.55481105756057*^9, 3.554812622703785*^9, 
  3.555078652652907*^9, 3.55579254207631*^9, 3.5560395443444357`*^9, 
  3.556221112092153*^9, 3.556222751178111*^9, 3.5562246606145773`*^9, 
  3.5562249389267607`*^9, 3.556479676608549*^9, 3.556479774684764*^9, 
  3.56114239552743*^9, 3.5613230215522947`*^9, 3.561405521597817*^9, 
  3.609532340889184*^9, 3.6108323945429363`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"ConnectionEquations", "[", 
     RowBox[{"S4S5", ",", "False", ",", "False"}], "]"}], "/.", 
    RowBox[{
    "phaseSolutions", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5256212092617073`*^9, 3.525621236188694*^9}, {
   3.525621283867261*^9, 3.525621297551486*^9}, 3.554045103260474*^9, 
   3.5550786022556458`*^9, 3.556479615637129*^9, 3.5613229559726458`*^9, 
   3.609532343370758*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5256212184590673`*^9, 3.525621236589162*^9}, {
   3.525621286159775*^9, 3.525621298244996*^9}, 3.526572769952899*^9, 
   3.5265731178536386`*^9, 3.5540445201188707`*^9, 3.554045137628034*^9, 
   3.554811059023068*^9, 3.554812623229055*^9, 3.5550786537692966`*^9, 
   3.5557925430172*^9, 3.556039545513576*^9, 3.556221112624552*^9, 
   3.556222751661912*^9, 3.556224661215362*^9, 3.5562249394115543`*^9, 
   3.556479677478139*^9, 3.556479775364172*^9, 3.5611423963993673`*^9, 
   3.561323022105146*^9, 3.561405522863287*^9, 3.609532343776826*^9, 
   3.6108323946098967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"UUt", "[", 
  RowBox[{"S4S5", ",", 
   RowBox[{
   "phaseSolutions", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.5255341304286547`*^9, 3.525534147573969*^9}, 
   3.525621104905878*^9, 3.554045104749304*^9, 3.55507860240499*^9, 
   3.5564796169133387`*^9, 3.561322956639194*^9, 3.6095323463084917`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.609532346700124*^9, 3.6108323949121428`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5255341391352453`*^9, 3.525534193053046*^9, 
  3.525618560410872*^9, 3.525620904208129*^9, 3.525621105434968*^9, 
  3.5256211956923027`*^9, 3.526572770060978*^9, 3.526573117951272*^9, 
  3.554044521611885*^9, 3.554045138997464*^9, 3.5548110594882393`*^9, 
  3.554812623464335*^9, 3.555078654843625*^9, 3.555792543939932*^9, 
  3.556039546362686*^9, 3.556221113197586*^9, 3.556222751898405*^9, 
  3.556224661426182*^9, 3.556224939636293*^9, 3.556479678380023*^9, 
  3.556479776014804*^9, 3.5611423974091883`*^9, 3.5613230224379*^9, 
  3.56140552338447*^9, 3.609532346701715*^9, 3.610832394933703*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"conns", "=", 
   RowBox[{
    RowBox[{"VariableGPA4Element", "[", 
     RowBox[{"S4S5", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}], ",", "\"\<Spherical\>\"", ",", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"#", ",", 
         RowBox[{"GraphToString", "/@", "S4S5"}]}], "]"}], "&"}]}], "]"}], "/.", 
    RowBox[{
    "phaseSolutions", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5557944741552877`*^9, 3.5557944762051077`*^9}, {
  3.5564796173278*^9, 3.556479618251799*^9}, {3.561322957281219*^9, 
  3.5613229578776608`*^9}, {3.6095323514153233`*^9, 3.609532353478477*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
   RowBox[{"x", ":", 
    RowBox[{"K", "[", 
     RowBox[{"\"\<\[Theta]\>\"", ",", "___"}], "]"}]}], "]"}], ":=", 
  SuperscriptBox["x", 
   RowBox[{"-", "1"}]]}]], "Input",
 CellChangeTimes->{{3.555794610057747*^9, 3.5557946219948072`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Testing", " ", "unitarity"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"GPA4Matrix", "[", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"conns", ",", 
        RowBox[{"GPAConjugate", "[", "conns", "]"}]}], "]"}], "/.", 
      RowBox[{"_K", "\[RuleDelayed]", "1"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GPA4Matrix", "[", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"RotateOneClick", "[", "conns", "]"}], ",", 
        RowBox[{"GPAConjugate", "[", 
         RowBox[{"RotateOneClick", "[", "conns", "]"}], "]"}]}], "]"}], "/.", 
      
      RowBox[{"_K", "\[RuleDelayed]", "1"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.555794479383387*^9, 3.5557944902419157`*^9}, {
   3.555794635880136*^9, 3.555794678597547*^9}, 3.556221199915104*^9, {
   3.5562212382188253`*^9, 3.556221245979056*^9}}],

Cell[BoxData[
 RowBox[{"GPA4Matrix", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", "\<\"Spherical\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "8", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "4", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "6", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "3"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "8", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "6", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "0", ",", "8", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "1", ",", "8", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.556221246649428*^9, 3.556222758618438*^9, 
  3.556224663251861*^9, 3.556224941431295*^9, 3.556479681752459*^9, 
  3.556479779675708*^9, 3.561142403458033*^9, 3.561323023619321*^9, 
  3.561405525814661*^9, 3.60953237334494*^9, 3.610832396812516*^9}],

Cell[BoxData[
 RowBox[{"GPA4Matrix", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", "\<\"Spherical\"\>", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "3", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "3", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "5", ",", "2"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "2"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "5", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", "1", "}"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Vertex", "[", 
         RowBox[{"0", ",", "1", ",", "7", ",", "1"}], "]"}], ",", 
        RowBox[{"Vertex", "[", 
         RowBox[{"1", ",", "0", ",", "7", ",", "1"}], "]"}]}], "}"}], 
      "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.556221246649428*^9, 3.556222758618438*^9, 
  3.556224663251861*^9, 3.556224941431295*^9, 3.556479681752459*^9, 
  3.556479779675708*^9, 3.561142403458033*^9, 3.561323023619321*^9, 
  3.561405525814661*^9, 3.60953237334494*^9, 3.610832398289736*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "g0", "}"}], "=", 
   RowBox[{"FindGaugeElementRelating", "[", 
    RowBox[{"conns", ",", 
     RowBox[{"conns", "/.", 
      RowBox[{"_K", "\[RuleDelayed]", "1"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556221332388921*^9, 3.556221336579968*^9}, {
  3.5562213808860607`*^9, 3.556221435086431*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.609532392243752*^9, 3.610832400670023*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GPACoefficients", "[", 
  RowBox[{
   RowBox[{"GaugeAction", "[", 
    RowBox[{"g0", ",", "conns"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"conns", "/.", 
     RowBox[{"_K", "\[RuleDelayed]", "1"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5562214473858433`*^9, 3.556221480755987*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.556221457612218*^9, 3.556221481166745*^9}, 
   3.556222773872464*^9, 3.55622467206881*^9, 3.556224944053886*^9, 
   3.5564796856270742`*^9, 3.556479787928211*^9, 3.5611424116925497`*^9, 
   3.5613230268052073`*^9, 3.56140556797817*^9, 3.609532394793914*^9, 
   3.610832400832604*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"conn", ",", "gaugeElement"}], "}"}], "=", 
   RowBox[{"NumberFieldGauge", "[", 
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{
       RowBox[{"conns", "/.", 
        RowBox[{"_K", "\[RuleDelayed]", "1"}]}], ",", "\"\<Lopsided\>\""}], 
      "]"}], ",", "False"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556222798466168*^9, 3.5562227991194353`*^9}, 
   3.556222952430187*^9, {3.5562233458154297`*^9, 3.556223383456819*^9}, 
   3.556223949310079*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"inverseGaugeElement", "=", 
   RowBox[{"gaugeElement", "/.", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"x", "\[Rule]", 
       SuperscriptBox["y", 
        RowBox[{"-", "1"}]]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556224033415794*^9, 3.556224072017046*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GPACoefficients", "[", 
  RowBox[{"parallelRootReduce", "[", 
   RowBox[{
    RowBox[{"GaugeAction", "[", 
     RowBox[{"gaugeElement", ",", 
      RowBox[{"conns", "/.", 
       RowBox[{"_K", "\[RuleDelayed]", "1"}]}]}], "]"}], "-", 
    RowBox[{"ChangePivotalStructure", "[", 
     RowBox[{"conn", ",", "\"\<Spherical\>\""}], "]"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.556223406919878*^9, 3.556223461412756*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.556223435926023*^9, 3.5562234624247103`*^9}, 
   3.556224680597537*^9, {3.556224766304873*^9, 3.5562247920545187`*^9}, 
   3.5562248579729147`*^9, 3.55622495080455*^9, {3.556479691255137*^9, 
   3.5564797146679087`*^9}, 3.5564797928847923`*^9, 3.561142416496484*^9, 
   3.561323028573674*^9, 3.561405572738599*^9, 3.609532577904881*^9, 
   3.6108324018395*^9}]
}, Open  ]]
},
WindowSize->{1494, 705},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 668, 16, 58, "Input"],
Cell[CellGroupData[{
Cell[1260, 42, 896, 17, 36, "Print"],
Cell[2159, 61, 877, 17, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3085, 84, 3460, 94, 58, "Input"],
Cell[6548, 180, 36416, 659, 57, "Output"]
}, Open  ]],
Cell[42979, 842, 615, 17, 49, "Input"],
Cell[43597, 861, 331, 5, 27, "Input"],
Cell[43931, 868, 366, 6, 27, "Input"],
Cell[44300, 876, 398, 7, 27, "Input"],
Cell[44701, 885, 367, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[45093, 895, 506, 11, 27, "Input"],
Cell[45602, 908, 684, 10, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46323, 923, 341, 6, 27, "Input"],
Cell[46667, 931, 894, 17, 46, "Output"]
}, Open  ]],
Cell[47576, 951, 380, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[47981, 963, 703, 15, 27, "Input"],
Cell[48687, 980, 62044, 1499, 1581, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110768, 2484, 125, 2, 27, "Input"],
Cell[110896, 2488, 562, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111495, 2501, 555, 12, 27, "Input"],
Cell[112053, 2515, 904, 15, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112994, 2535, 381, 8, 27, "Input"],
Cell[113378, 2545, 531, 10, 23, "Message"],
Cell[113912, 2557, 881, 17, 27, "Output"]
}, Open  ]],
Cell[114808, 2577, 1093, 29, 27, "Input"],
Cell[115904, 2608, 334, 8, 30, "Input"],
Cell[CellGroupData[{
Cell[116263, 2620, 1018, 26, 58, "Input"],
Cell[117284, 2648, 12708, 376, 148, "Output"],
Cell[129995, 3026, 9539, 281, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139571, 3312, 362, 9, 27, "Input"],
Cell[139936, 3323, 529, 10, 23, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140502, 3338, 322, 8, 27, "Input"],
Cell[140827, 3348, 782, 13, 27, "Output"]
}, Open  ]],
Cell[141624, 3364, 548, 14, 27, "Input"],
Cell[142175, 3380, 398, 11, 33, "Input"],
Cell[CellGroupData[{
Cell[142598, 3395, 453, 11, 27, "Input"],
Cell[143054, 3408, 859, 14, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


